Strangeness-changing two-body weak currents from SU(3) chiral dynamics

We know of no microscopic calculation of the semileptonic strangeness-changing 2p2h current. We construct it at tree level for nubar [NN] -> l+ Y N' from vertices of the lowest-order SU(3) chiral Lagrangian: contact, meson-in-flight, baryon-pole and kaon-exchange families, both pn line assignments summed coherently, and decuplet poles with N -> Delta transition form factors and SU(3) route signs. The undressed vector current is the Noether current of the flavour rotation and satisfies the SU(3)-limit Ward identity pointwise. The axial current has a vertex-level kaon-pole completion fixed by the Goldberger-Treiman relation, whose divergence equals (m_s+m_u)P_su by construction; we omit the axial contact operator, its kaon-pole partner, and the remaining inverse-propagator and mass-splitting terms, and the form factors break the vector identity. The flavour routes allow a primary kaon-less Sigma+ n final state from a pp pair that no one-body weak vertex reaches; antisymmetrised, it is 1.13-1.20% of the isolated two-body hyperon rate over the seven charge channels. In a factorised free-pair benchmark, octet baryon poles carry 77% of the Lambda-channel incoherent family sum at 0.6 GeV but 43-58% at 1-5 GeV, where the decuplet carries 26-48%; the line assignments interfere destructively. The isolated two-body current is 0.81-0.87 times as Lambda-rich as the quasi-elastic one at 1-5 GeV (0.67-0.95 across prescriptions); the axial contact operator with its kaon-pole partner at the Lagrangian coefficient lowers this by 2-6%, and a Ward-compatible form-factor dressing changes it by about 4%. A correlation on every meson changes the composition by under 3%; a Landau-Migdal contact on the pions alone leaves kaon exchange unscreened and roughly triples Lambda/Sigma0. The KNY couplings carry the axial N -> Y flavour combinations, so the composition is not the quasi-elastic one rescaled.

==> anc/route_table.csv <==
table,channel,pair,assignment,line1,line2,exchange,family,intermediate,symbol,a_D,b_F,c,exact,exact_tex,value
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,line-2 emission,n->n,e2,-sqrt(2)/4,-sqrt(2)/4,0,-sqrt(2)*(D + F)/4,- \frac{\sqrt{2} (D + F)}{4},-0.449366359
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,weak-first pole,Sigma0,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,absorption-first pole,p,ts,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,Kroll-Ruderman seagull,-,kr,-sqrt(3)/12,-sqrt(3)/4,0,-sqrt(3)*(D + 3*F)/12,- \frac{\sqrt{3} (D + 3 F)}{12},-0.318264336
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,axial contact (not evaluated),-,ga,0,0,-sqrt(3)/4,-sqrt(3)/4,- \frac{\sqrt{3}}{4},-0.433012702
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,pi0,meson in flight,K-,fl,sqrt(3)/12,sqrt(3)/4,0,sqrt(3)*(D + 3*F)/12,\frac{\sqrt{3} (D + 3 F)}{12},+0.318264336
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,line-2 emission,n->n,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,weak-first pole,Lambda,ts,-sqrt(6)/6,0,0,-sqrt(6)*D/6,- \frac{\sqrt{6} D}{6},-0.328231626
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,absorption-first pole,p,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,Kroll-Ruderman seagull,-,kr,-1/4,-3/4,0,-(D + 3*F)/4,- \frac{D + 3 F}{4},-0.551250000
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,axial contact (not evaluated),-,ga,0,0,-3/4,-3/4,- \frac{3}{4},-0.750000000
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,eta,meson in flight,K-,fl,1/4,3/4,0,(D + 3*F)/4,\frac{D + 3 F}{4},+0.551250000
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,K-,line-1 kaon absorption,p->Lambda,a1,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,K-,line-2 weak route,Sigma-,ts2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,K-,line-2 kaon seagull,-,sg2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
lambda,pn->Lambdan,pn,A,p->Lambda,n->n,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,line-2 emission,p->n,e2,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,weak-first pole,Sigma-,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,absorption-first pole,p,ts,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,Kroll-Ruderman seagull,-,kr,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,axial contact (not evaluated),-,ga,0,0,-sqrt(6)/4,-sqrt(6)/4,- \frac{\sqrt{6}}{4},-0.612372436
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,pi+,meson in flight,K0bar,fl,sqrt(6)/12,sqrt(6)/4,0,sqrt(6)*(D + 3*F)/12,\frac{\sqrt{6} (D + 3 F)}{12},+0.450093740
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,K0bar,line-1 kaon absorption,n->Lambda,a1,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,K0bar,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,K0bar,line-2 weak route,Sigma0,ts2,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,K0bar,line-2 kaon seagull,-,sg2,-1/2,-1/2,0,-(D + F)/2,- \frac{D + F}{2},-0.635500000
lambda_x,np->Lambdan,pn,B,n->Lambda,p->n,K0bar,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,line-2 emission,n->n,e2,-sqrt(2)/4,-sqrt(2)/4,0,-sqrt(2)*(D + F)/4,- \frac{\sqrt{2} (D + F)}{4},-0.449366359
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,weak-first pole,Lambda,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,absorption-first pole,p,ts,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,Kroll-Ruderman seagull,-,kr,1/4,-1/4,0,(D - F)/4,\frac{D - F}{4},+0.084250000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,axial contact (not evaluated),-,ga,0,0,-1/4,-1/4,- \frac{1}{4},-0.250000000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,pi0,meson in flight,K-,fl,-1/4,1/4,0,-(D - F)/4,- \frac{D - F}{4},-0.084250000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,line-2 emission,n->n,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,weak-first pole,Sigma0,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,absorption-first pole,p,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,Kroll-Ruderman seagull,-,kr,sqrt(3)/4,-sqrt(3)/4,0,sqrt(3)*(D - F)/4,\frac{\sqrt{3} (D - F)}{4},+0.145925281
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,axial contact (not evaluated),-,ga,0,0,-sqrt(3)/4,-sqrt(3)/4,- \frac{\sqrt{3}}{4},-0.433012702
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,eta,meson in flight,K-,fl,-sqrt(3)/4,sqrt(3)/4,0,-sqrt(3)*(D - F)/4,- \frac{\sqrt{3} (D - F)}{4},-0.145925281
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,K-,line-1 kaon absorption,p->Sigma0,a1,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,K-,line-2 weak route,Sigma-,ts2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,K-,line-2 kaon seagull,-,sg2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigma0,pn->Sigma0n,pn,A,p->Sigma0,n->n,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,line-2 emission,p->n,e2,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,weak-first pole,Sigma-,ts,0,sqrt(2)/2,0,sqrt(2)*F/2,\frac{\sqrt{2} F}{2},+0.330218867
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,absorption-first pole,p,ts,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,Kroll-Ruderman seagull,-,kr,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,axial contact (not evaluated),-,ga,0,0,sqrt(2)/4,sqrt(2)/4,\frac{\sqrt{2}}{4},+0.353553391
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,pi+,meson in flight,K0bar,fl,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,K0bar,line-1 kaon absorption,n->Sigma0,a1,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,K0bar,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,K0bar,line-2 weak route,Sigma0,ts2,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,K0bar,line-2 kaon seagull,-,sg2,-1/2,-1/2,0,-(D + F)/2,- \frac{D + F}{2},-0.635500000
sigma0_x,np->Sigma0n,pn,B,n->Sigma0,p->n,K0bar,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,line-2 emission,p->p,e2,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,weak-first pole,Sigma-,ts,0,-sqrt(2)/2,0,-sqrt(2)*F/2,- \frac{\sqrt{2} F}{2},-0.330218867
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,absorption-first pole,n,ts,-sqrt(2)/4,-sqrt(2)/4,0,-sqrt(2)*(D + F)/4,- \frac{\sqrt{2} (D + F)}{4},-0.449366359
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,Kroll-Ruderman seagull,-,kr,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,axial contact (not evaluated),-,ga,0,0,-sqrt(2)/4,-sqrt(2)/4,- \frac{\sqrt{2}}{4},-0.353553391
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,pi0,meson in flight,K-,fl,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,line-2 emission,p->p,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,weak-first pole,Sigma-,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,absorption-first pole,n,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,Kroll-Ruderman seagull,-,kr,sqrt(6)/4,-sqrt(6)/4,0,sqrt(6)*(D - F)/4,\frac{\sqrt{6} (D - F)}{4},+0.206369511
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,axial contact (not evaluated),-,ga,0,0,-sqrt(6)/4,-sqrt(6)/4,- \frac{\sqrt{6}}{4},-0.612372436
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,eta,meson in flight,K-,fl,-sqrt(6)/4,sqrt(6)/4,0,-sqrt(6)*(D - F)/4,- \frac{\sqrt{6} (D - F)}{4},-0.206369511
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,K-,line-1 kaon absorption,n->Sigma-,a1,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,K-,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,K-,line-2 weak route,Sigma0,ts2,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,K-,line-2 kaon seagull,-,sg2,0,-1,0,-F,- F,-0.467000000
sigmam,np->Sigma-p,pn,A,n->Sigma-,p->p,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1,-1,-1,-1.000000000
sigmam_x,pn->Sigma-p,pn,B,p->Sigma-,n->p,pi-,line-2 emission,n->p,e2,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
sigmam_x,pn->Sigma-p,pn,B,p->Sigma-,n->p,pi-,weak-first pole,Lambda,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigmam_x,pn->Sigma-p,pn,B,p->Sigma-,n->p,pi-,weak-first pole,Sigma0,ts,0,sqrt(2)/2,0,sqrt(2)*F/2,\frac{\sqrt{2} F}{2},+0.330218867
sigmam_x,pn->Sigma-p,pn,B,p->Sigma-,n->p,pi-,absorption-first pole,n,ts,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,line-2 emission,p->p,e2,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,weak-first pole,Sigma0,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,absorption-first pole,p,ts,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,Kroll-Ruderman seagull,-,kr,-sqrt(3)/12,-sqrt(3)/4,0,-sqrt(3)*(D + 3*F)/12,- \frac{\sqrt{3} (D + 3 F)}{12},-0.318264336
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,axial contact (not evaluated),-,ga,0,0,-sqrt(3)/4,-sqrt(3)/4,- \frac{\sqrt{3}}{4},-0.433012702
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,pi0,meson in flight,K-,fl,sqrt(3)/12,sqrt(3)/4,0,sqrt(3)*(D + 3*F)/12,\frac{\sqrt{3} (D + 3 F)}{12},+0.318264336
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,line-2 emission,p->p,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,weak-first pole,Lambda,ts,-sqrt(6)/6,0,0,-sqrt(6)*D/6,- \frac{\sqrt{6} D}{6},-0.328231626
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,absorption-first pole,p,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,Kroll-Ruderman seagull,-,kr,-1/4,-3/4,0,-(D + 3*F)/4,- \frac{D + 3 F}{4},-0.551250000
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,axial contact (not evaluated),-,ga,0,0,-3/4,-3/4,- \frac{3}{4},-0.750000000
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,eta,meson in flight,K-,fl,1/4,3/4,0,(D + 3*F)/4,\frac{D + 3 F}{4},+0.551250000
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,K-,line-1 kaon absorption,p->Lambda,a1,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,K-,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,K-,line-2 weak route,Sigma0,ts2,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,K-,line-2 kaon seagull,-,sg2,0,-1,0,-F,- F,-0.467000000
lambda_pp,pp->Lambdap,pp,L,p->Lambda,p->p,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1,-1,-1,-1.000000000
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,line-2 emission,p->p,e2,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,weak-first pole,Lambda,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,absorption-first pole,p,ts,sqrt(2)/4,sqrt(2)/4,0,sqrt(2)*(D + F)/4,\frac{\sqrt{2} (D + F)}{4},+0.449366359
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,Kroll-Ruderman seagull,-,kr,1/4,-1/4,0,(D - F)/4,\frac{D - F}{4},+0.084250000
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,axial contact (not evaluated),-,ga,0,0,-1/4,-1/4,- \frac{1}{4},-0.250000000
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,pi0,meson in flight,K-,fl,-1/4,1/4,0,-(D - F)/4,- \frac{D - F}{4},-0.084250000
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,line-2 emission,p->p,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,weak-first pole,Sigma0,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,absorption-first pole,p,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,Kroll-Ruderman seagull,-,kr,sqrt(3)/4,-sqrt(3)/4,0,sqrt(3)*(D - F)/4,\frac{\sqrt{3} (D - F)}{4},+0.145925281
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,axial contact (not evaluated),-,ga,0,0,-sqrt(3)/4,-sqrt(3)/4,- \frac{\sqrt{3}}{4},-0.433012702
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,eta,meson in flight,K-,fl,-sqrt(3)/4,sqrt(3)/4,0,-sqrt(3)*(D - F)/4,- \frac{\sqrt{3} (D - F)}{4},-0.145925281
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,K-,line-1 kaon absorption,p->Sigma0,a1,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,K-,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,K-,line-2 weak route,Sigma0,ts2,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,K-,line-2 kaon seagull,-,sg2,0,-1,0,-F,- F,-0.467000000
sigma0_pp,pp->Sigma0p,pp,L,p->Sigma0,p->p,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1,-1,-1,-1.000000000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,line-2 emission,p->n,e2,1/2,1/2,0,(D + F)/2,\frac{D + F}{2},+0.635500000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,weak-first pole,Lambda,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,weak-first pole,Sigma0,ts,0,-sqrt(2)/2,0,-sqrt(2)*F/2,- \frac{\sqrt{2} F}{2},-0.330218867
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,Kroll-Ruderman seagull,-,kr,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,axial contact (not evaluated),-,ga,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,pi+,meson in flight,K0bar,fl,-1/2,1/2,0,-(D - F)/2,- \frac{D - F}{2},-0.168500000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,K0bar,line-1 kaon absorption,p->Sigma+,a1,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,K0bar,line-2 weak route,Lambda,ts2,-sqrt(6)/12,-sqrt(6)/4,0,-sqrt(6)*(D + 3*F)/12,- \frac{\sqrt{6} (D + 3 F)}{12},-0.450093740
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,K0bar,line-2 weak route,Sigma0,ts2,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,K0bar,line-2 kaon seagull,-,sg2,-1/2,-1/2,0,-(D + F)/2,- \frac{D + F}{2},-0.635500000
sigmap,pp->Sigma+n,pp,L,p->Sigma+,p->n,K0bar,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,line-2 emission,n->n,e2,-sqrt(2)/4,-sqrt(2)/4,0,-sqrt(2)*(D + F)/4,- \frac{\sqrt{2} (D + F)}{4},-0.449366359
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,weak-first pole,Sigma-,ts,0,-sqrt(2)/2,0,-sqrt(2)*F/2,- \frac{\sqrt{2} F}{2},-0.330218867
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,absorption-first pole,n,ts,-sqrt(2)/4,-sqrt(2)/4,0,-sqrt(2)*(D + F)/4,- \frac{\sqrt{2} (D + F)}{4},-0.449366359
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,Kroll-Ruderman seagull,-,kr,sqrt(2)/4,-sqrt(2)/4,0,sqrt(2)*(D - F)/4,\frac{\sqrt{2} (D - F)}{4},+0.119147493
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,axial contact (not evaluated),-,ga,0,0,-sqrt(2)/4,-sqrt(2)/4,- \frac{\sqrt{2}}{4},-0.353553391
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,pi0,meson in flight,K-,fl,-sqrt(2)/4,sqrt(2)/4,0,-sqrt(2)*(D - F)/4,- \frac{\sqrt{2} (D - F)}{4},-0.119147493
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,line-2 emission,n->n,e2,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,weak-first pole,Sigma-,ts,sqrt(6)/6,0,0,sqrt(6)*D/6,\frac{\sqrt{6} D}{6},+0.328231626
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,absorption-first pole,n,ts,-sqrt(6)/12,sqrt(6)/4,0,-sqrt(6)*(D - 3*F)/12,- \frac{\sqrt{6} (D - 3 F)}{12},+0.121862115
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,Kroll-Ruderman seagull,-,kr,sqrt(6)/4,-sqrt(6)/4,0,sqrt(6)*(D - F)/4,\frac{\sqrt{6} (D - F)}{4},+0.206369511
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,axial contact (not evaluated),-,ga,0,0,-sqrt(6)/4,-sqrt(6)/4,- \frac{\sqrt{6}}{4},-0.612372436
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,eta,meson in flight,K-,fl,-sqrt(6)/4,sqrt(6)/4,0,-sqrt(6)*(D - F)/4,- \frac{\sqrt{6} (D - F)}{4},-0.206369511
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,K-,line-1 kaon absorption,n->Sigma-,a1,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,K-,line-2 weak route,Sigma-,ts2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,K-,line-2 kaon seagull,-,sg2,1/2,-1/2,0,(D - F)/2,\frac{D - F}{2},+0.168500000
sigmam_nn,nn->Sigma-n,nn,L,n->Sigma-,n->n,K-,line-2 axial contact (not evaluated),-,ga2,0,0,-1/2,-1/2,- \frac{1}{2},-0.500000000

